Differential equations for tree--level cosmological correlators with massive states

We study mathematical aspects concerning two site tree-level cosmological correlators with massive internal and external states in a de Sitter universe. We employ integration by parts identities, (relative) twisted cohomology and the method of differential equations. We explicitly express the internally massive, externally conformally coupled correlator as a power series with respect to a small mass parameter, where the various terms in the series are given by multiple polylogarithms.

==> anc/Basis_fully_massive_Right.m <==
(***********************************************************)
(*                                                         *)
(*                 *)
(*                 Ancillary file for:                     *)
(*    "Differential Equations for Cosmological Correlators *)
(*     with Massive States"            *)
(*  by: Federico Gasparotto, Pouria Mazloumi & Xiaofeng Xu *)
(*                                                         *)
(*                                                         *)
(*                                                         *)
(***********************************************************)   




basis={(Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] 
   Diff[x2[], PD])/((-1 + t3[])*(-1 + t4[])*(-1 + t6[])*
   (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])), 
 (Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] 
   Diff[x2[], PD])/((-1 + t3[])*(-1 + t4[])*(1 + t6[])*
   (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])), 
 (Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] 
   Diff[x2[], PD])/((-1 + t3[])*(1 + t4[])*(-1 + t6[])*
   (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])), 
 (Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] 
   Diff[x2[], PD])/((-1 + t3[])*(1 + t4[])*(1 + t6[])*
   (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])), 
 (Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] 
   Diff[x2[], PD])/((1 + t3[])*(-1 + t4[])*(-1 + t6[])*
   (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])), 
 (Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] 
   Diff[x2[], PD])/((1 + t3[])*(-1 + t4[])*(1 + t6[])*
   (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])), 
 (Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] 
   Diff[x2[], PD])/((1 + t3[])*(1 + t4[])*(-1 + t6[])*
   (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])), 
 (Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] 
   Diff[x2[], PD])/((1 + t3[])*(1 + t4[])*(1 + t6[])*
   (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[]))}


==> anc/Basis_fully_massive_RightCenter.m <==
(***********************************************************)
(*                                                         *)
(*                 *)
(*                 Ancillary file for:                     *)
(*    "Differential Equations for Cosmological Correlators *)
(*     with Massive States"            *)
(*  by: Federico Gasparotto, Pouria Mazloumi & Xiaofeng Xu *)
(*                                                         *)
(*                                                         *)
(*                                                         *)
(***********************************************************)           


basis={(Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 (Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
   Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
  ((1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*x1[]*
   (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
    Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((-1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(-1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(-1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(1 + t3[])*(-1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(-1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(-1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[]))), 
 -((Diff[t1[], PD] \[Wedge] Diff[t2[], PD] \[Wedge] Diff[t3[], PD] \[Wedge] Diff[t4[], PD] \[Wedge] 
    Diff[t5[], PD] \[Wedge] Diff[t6[], PD] \[Wedge] Diff[x1[], PD] \[Wedge] Diff[x2[], PD])/
   ((1 + t1[])*(1 + t2[])*(1 + t3[])*(1 + t4[])*(1 + t5[])*(1 + t6[])*
    (Subscript[k, 3]*t3[] + Subscript[k, 4]*t4[] + Y*t6[] + x2[])*
    (Subscript[k, 1]*t1[] + Subscript[k, 2]*t2[] + Subscript[k, 3]*t3[] + 
     Subscript[k, 4]*t4[] - Y*t5[] + Y*t6[] + x1[] + x2[])))}


==> anc/DEQs_fully_massive_Right.m <==
(***********************************************************)
(*                                                         *)
(*                 *)
(*                 Ancillary file for:                     *)
(*    "Differential Equations for Cosmological Correlators *)
(*     with Massive States"            *)
(*  by: Federico Gasparotto, Pouria Mazloumi & Xiaofeng Xu *)
(*                                                         *)
(*                                                         *)
(*                                                         *)
(***********************************************************)




{{-(\[Alpha]2*dlog[Y]) - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*
    dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0}, 
 {-(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[-Y + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[-Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[-Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[-Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0}, 
 {\[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*
    dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0}, 
 {0, \[Alpha]2*dlog[-Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[-Y + Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[-Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[-Y + Subscript[k, 3] - Subscript[k, 4]]}, 
 {-(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[-Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[-Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[-Y + Subscript[k, 3] - Subscript[k, 4]], 
  \[Alpha]2*dlog[-Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0}, 
 {0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*
    dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]]}, 
 {0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[-Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[-Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*
    dlog[-Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[-Y + Subscript[k, 3] + 
      Subscript[k, 4]]}, {0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]]}}


==> anc/DEQs_fully_massive_RightCenter.m <==
(***********************************************************)
(*                                                         *)
(*                 *)
(*                 Ancillary file for:                     *)
(*    "Differential Equations for Cosmological Correlators *)
(*     with Massive States"            *)
(*  by: Federico Gasparotto, Pouria Mazloumi & Xiaofeng Xu *)
(*                                                         *)
(*                                                         *)
(*                                                         *)
(***********************************************************)




{{-2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] - 
       Subscript[k, 3] - Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] - 
       Subscript[k, 3] + Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] - 
       Subscript[k, 3] - Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*(\[Alpha]1 + 3*\[Alpha]2)*
    dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] - 
       Subscript[k, 3] + Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], 0, 
  \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + 2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] - Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[2*Y + Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - Subscript[k, 4]], 
  0, 0, 0, \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - 
   \[Alpha]2*dlog[Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   2*(\[Alpha]1 + 3*\[Alpha]2)*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[2*Y - Subscript[k, 1] - Subscript[k, 2] - Subscript[k, 3] - 
      Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*(dlog[Subscript[k, 1]] - dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
       Subscript[k, 4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + 
      Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + 
      Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   2*\[Alpha]1*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]] + 
   6*\[Alpha]2*dlog[Subscript[k, 1] + Subscript[k, 2] + Subscript[k, 3] + Subscript[k, 4]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 4]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 1]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 2]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 1] + Subscript[k, 2]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, 0, -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  0, 0, 0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 
  \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] + Subscript[k, 4]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, \[Alpha]2*dlog[Y + Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 0, 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(\[Alpha]1*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 2]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 3]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] - \[Alpha]2*dlog[Subscript[k, 2]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 1] + Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 3]] - 
   \[Alpha]2*dlog[Subscript[k, 4]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  0, -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 1] + Subscript[k, 2]]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]], 0, 0, 0, 
  \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - \[Alpha]2*dlog[Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] + (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 3] - Subscript[k, 4]] - 
   \[Alpha]2*dlog[Subscript[k, 4]], -(\[Alpha]2*dlog[Y]) + 
   \[Alpha]2*dlog[Y - Subscript[k, 3] - Subscript[k, 4]]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]1*dlog[Y - Subscript[k, 1] - Subscript[k, 2]]) + 
   \[Alpha]1*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 1]]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 2]], 0, 0, 0, 0, 0, 0, 0, -(\[Alpha]2*dlog[Subscript[k, 3]]) + 
   \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 0, 0, 
  -(\[Alpha]2*dlog[Subscript[k, 4]]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 0, 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y - Subscript[k, 1] - Subscript[k, 2]], 
  -(\[Alpha]2*dlog[Y]) + \[Alpha]2*dlog[Y + Subscript[k, 3] + Subscript[k, 4]], 
  -2*\[Alpha]2*dlog[Y] - \[Alpha]2*dlog[Subscript[k, 1]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y - Subscript[k, 1] - Subscript[k, 2]] - \[Alpha]2*dlog[Subscript[k, 2]] - 
   \[Alpha]2*dlog[Subscript[k, 3]] - \[Alpha]2*dlog[Subscript[k, 4]] + 
   (\[Alpha]1 + 3*\[Alpha]2)*dlog[Y + Subscript[k, 3] + Subscript[k, 4]]}}


==> anc/info.txt <==
In this file we describe the content of the ancillary files of "Differential equations for tree--level cosmological correlators with massive states" by:

Federico Gasparotto, Pouria Mazloumi and Xiaofeng Xu.
*******************************************************************
The file Basis_fully_massive_RightCenter.m contains the choice of basis elements for the integral family in eq. (3.75) (and associated to the integral in eq. (3.70)).
The file DEQs_fully_massive_RightCenter.m contains the corresponding system of DEQs.
\[Alpha]1 and \[Alpha]2 are the exponents in eq. (3.74)
*******************************************************************
The file Basis_fully_massive_Right.m contains the choice of basis elements for the integral family in eq. (3.80).
The file DEQs_fully_massive_Right.m contains the corresponding system of DEQs.
\[Alpha]1 and \[Alpha]2 are the exponents in eq. (3.74)

Differential forms in the basis are provided in the xAct notation. 


